Feedback stabilization of double pendulum: Application to the crane systems with time-varying rope length

In the present paper we focus our attention on the design of the feedback-based feed-forward controller asymptotically stabilizing the double-pendulum-type crane system with the time-varying rope length in the desired end position of payload (the origin of the coordinate system). In principle, we will consider two cases, in the first case, the sway angle of payload is uncontrolled and the second case, when the sway angle of payload is controlled by an external force. Mathematical modelling in the framework of Lagrange formalism and numerical simulation in the Matlab environment indicate the substantial reduction of the transportation time to the desired end position. Another principal novelty of this paper lies in deriving and analysis of a complete mathematical model without approximating the nonlinear terms and without neglecting some structural parameters of systems for the reasons described in the Remark 4.2 and Remark 5.1.

==> anc/MATLAB_code_for_Figure3.txt <==
f = @(t,x) [x(5);x(6);x(7);x(8);-(2*(-(0.0840*x(1)-0.0704*x(2) + 0.3034*x(3) -0.9495*x(4)+ 0.2016*x(5)-0.0283*x(6) + 0.2554*x(7)+ 0.2631*x(8)))*(4)*(0.1)^2*x(2)*cos(x(3)) - 2*(-(2.0574*x(1)+0.1052*x(2)+ 0.1224*x(3)+ 42.3471*x(4)+ 6.7649*x(5)+ 0.0526*x(6)+ 0.0488*x(7)-7.7172*x(8)))*(4)*(0.1)^2*x(2)^2 - 2*(-(2.0574*x(1)+0.1052*x(2)+ 0.1224*x(3)+ 42.3471*x(4)+ 6.7649*x(5)+ 0.0526*x(6)+ 0.0488*x(7)-7.7172*x(8)))*(4)*(10)^2*x(2)^2 - 2*(-(2.0574*x(1)+0.1052*x(2)+ 0.1224*x(3)+ 42.3471*x(4)+ 6.7649*x(5)+ 0.0526*x(6)+ 0.0488*x(7)-7.7172*x(8)))*(0.05)*(4)*(0.1) - 2*(-(2.0574*x(1)+0.1052*x(2)+ 0.1224*x(3)+ 42.3471*x(4)+ 6.7649*x(5)+ 0.0526*x(6)+ 0.0488*x(7)-7.7172*x(8)))*(0.05)*(4)*(10) - (-(2.0574*x(1)+0.1052*x(2)+ 0.1224*x(3)+ 42.3471*x(4)+ 6.7649*x(5)+ 0.0526*x(6)+ 0.0488*x(7)-7.7172*x(8)))*(0.05)*(2)^2*(10)^2 + 2*(-(0.0840*x(1)-0.0704*x(2) + 0.3034*x(3) -0.9495*x(4)+ 0.2016*x(5)-0.0283*x(6) + 0.2554*x(7)+ 0.2631*x(8)))*(4)*(10)^2*x(2)*cos(x(3)) + (0.05)*(4)*(9.81)*(0.1)^2*sin(2*x(3)) + (0.05)*(4)*(9.81)*(10)^2*sin(2*x(3)) + (-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(64.5917*x(1)+ 214.6134*x(2)-93.7833*x(3)-985.9842*x(4)+ 173.1363*x(5)+ 236.2118*x(6)-36.9947*x(7)+180.4709*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(0.05)*(2)^2*(10)^2*sin(x(3)) + 2*(-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(64.5917*x(1)+ 214.6134*x(2)-93.7833*x(3)-985.9842*x(4)+ 173.1363*x(5)+ 236.2118*x(6)-36.9947*x(7)+180.4709*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(4)*(0.1)^2*x(2)^2*sin(x(3)) + 2*(-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(64.5917*x(1)+ 214.6134*x(2)-93.7833*x(3)-985.9842*x(4)+ 173.1363*x(5)+ 236.2118*x(6)-36.9947*x(7)+180.4709*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(4)*(10)^2*x(2)^2*sin(x(3)) - 2*(-(2.0574*x(1)+0.1052*x(2)+ 0.1224*x(3)+ 42.3471*x(4)+ 6.7649*x(5)+ 0.0526*x(6)+ 0.0488*x(7)-7.7172*x(8)))*(2)^2*(0.1)*(10)^2*x(2)^2 - 2*(-(2.0574*x(1)+0.1052*x(2)+ 0.1224*x(3)+ 42.3471*x(4)+ 6.7649*x(5)+ 0.0526*x(6)+ 0.0488*x(7)-7.7172*x(8)))*(2)^2*(0.1)^2*(10)*x(2)^2 + 2*(-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(64.5917*x(1)+ 214.6134*x(2)-93.7833*x(3)-985.9842*x(4)+ 173.1363*x(5)+ 236.2118*x(6)-36.9947*x(7)+180.4709*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(0.05)*(4)*(0.1)*sin(x(3)) + 2*(-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(64.5917*x(1)+ 214.6134*x(2)-93.7833*x(3)-985.9842*x(4)+ 173.1363*x(5)+ 236.2118*x(6)-36.9947*x(7)+180.4709*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(0.05)*(4)*(10)*sin(x(3)) - 2*(-(2.0574*x(1)+0.1052*x(2)+ 0.1224*x(3)+ 42.3471*x(4)+ 6.7649*x(5)+ 0.0526*x(6)+ 0.0488*x(7)-7.7172*x(8)))*(0.05)*(2)^2*(0.1)*(10) - 4*(-(2.0574*x(1)+0.1052*x(2)+ 0.1224*x(3)+ 42.3471*x(4)+ 6.7649*x(5)+ 0.0526*x(6)+ 0.0488*x(7)-7.7172*x(8)))*(4)*(0.1)*(10)*x(2)^2 - (-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(64.5917*x(1)+ 214.6134*x(2)-93.7833*x(3)-985.9842*x(4)+ 173.1363*x(5)+ 236.2118*x(6)-36.9947*x(7)+180.4709*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(0.05)*(2)^2*(10)^2*sin(x(3) - 2*x(4)) - (-(2.0574*x(1)+0.1052*x(2)+ 0.1224*x(3)+ 42.3471*x(4)+ 6.7649*x(5)+ 0.0526*x(6)+ 0.0488*x(7)-7.7172*x(8)))*(0.05)*(2)^2*(10)^2*cos(2*x(3) - 2*x(4)) + 2*(-(0.0840*x(1)-0.0704*x(2) + 0.3034*x(3) -0.9495*x(4)+ 0.2016*x(5)-0.0283*x(6) + 0.2554*x(7)+ 0.2631*x(8)))*(2)^2*(0.1)*(10)^2*x(2)*cos(x(3)) + 2*(-(0.0840*x(1)-0.0704*x(2) + 0.3034*x(3) -0.9495*x(4)+ 0.2016*x(5)-0.0283*x(6) + 0.2554*x(7)+ 0.2631*x(8)))*(2)^2*(0.1)^2*(10)*x(2)*cos(x(3)) + (0.05)*(2)^3*(0.1)*(10)^2*x(8)^2*sin(2*x(3) - x(4)) + 4*(-(0.0840*x(1)-0.0704*x(2) + 0.3034*x(3) -0.9495*x(4)+ 0.2016*x(5)-0.0283*x(6) + 0.2554*x(7)+ 0.2631*x(8)))*(4)*(0.1)*(10)*x(2)*cos(x(3)) + (0.05)*(9.81)*(2)^2*(0.1)*(10)^2*sin(2*x(3)) + (0.05)*(9.81)*(2)^2*(0.1)^2*(10)*sin(2*x(3)) + 2*(-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(64.5917*x(1)+ 214.6134*x(2)-93.7833*x(3)-985.9842*x(4)+ 173.1363*x(5)+ 236.2118*x(6)-36.9947*x(7)+180.4709*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(2)^2*(0.1)*(10)^2*x(2)^2*sin(x(3)) + 2*(-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(64.5917*x(1)+ 214.6134*x(2)-93.7833*x(3)-985.9842*x(4)+ 173.1363*x(5)+ 236.2118*x(6)-36.9947*x(7)+180.4709*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(2)^2*(0.1)^2*(10)*x(2)^2*sin(x(3)) - (0.05)*(2)^3*(0.1)*(10)^2*x(8)^2*sin(x(4)) + 2*(0.05)*(4)*(9.81)*(0.1)*(10)*sin(2*x(3)) + 2*(-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(64.5917*x(1)+ 214.6134*x(2)-93.7833*x(3)-985.9842*x(4)+ 173.1363*x(5)+ 236.2118*x(6)-36.9947*x(7)+180.4709*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(0.05)*(2)^2*(0.1)*(10)*sin(x(3)) + (0.05)*(4)*(2)*(10)^2*x(8)^2*sin(2*x(3) - x(4)) + 4*(0.05)*(4)*(0.1)^2*x(6)*x(7)*cos(x(3)) + 4*(0.05)*(4)*(10)^2*x(6)*x(7)*cos(x(3)) + 4*(-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(64.5917*x(1)+ 214.6134*x(2)-93.7833*x(3)-985.9842*x(4)+ 173.1363*x(5)+ 236.2118*x(6)-36.9947*x(7)+180.4709*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(4)*(0.1)*(10)*x(2)^2*sin(x(3)) - (0.05)*(4)*(2)*(10)^2*x(8)^2*sin(x(4)) + 4*(0.05)*(2)^2*(0.1)*(10)^2*x(6)*x(7)*cos(x(3)) + 4*(0.05)*(2)^2*(0.1)^2*(10)*x(6)*x(7)*cos(x(3)) + (0.05)*(4)*(2)*(0.1)*(10)*x(8)^2*sin(2*x(3) - x(4)) + 8*(0.05)*(4)*(0.1)*(10)*x(6)*x(7)*cos(x(3)) - (0.05)*(4)*(2)*(0.1)*(10)*x(8)^2*sin(x(4)))/((0.05)*(4)*(0.1)^2 + (0.05)*(4)*(10)^2 + (0.05)*(0.2)*(2)^2*(10)^2 + 2*(4)*(0.2)*(0.1)^2*x(2)^2 + 2*(4)*(0.2)*(10)^2*x(2)^2 + 2*(0.05)*(4)*(0.2)*(0.1) + 2*(0.05)*(4)*(0.2)*(10) + (0.05)*(2)^2*(0.1)*(10)^2 + (0.05)*(2)^2*(0.1)^2*(10) + 2*(0.05)*(4)*(0.1)*(10) + (0.05)*(4)*(0.1)^2*cos(2*x(3)) + (0.05)*(4)*(10)^2*cos(2*x(3)) + (0.05)*(0.2)*(2)^2*(10)^2*cos(2*x(3) - 2*x(4)) + 2*(0.05)*(4)*(0.1)*(10)*cos(2*x(3)) + 2*(0.2)*(2)^2*(0.1)*(10)^2*x(2)^2 + 2*(0.2)*(2)^2*(0.1)^2*(10)*x(2)^2 + 2*(0.05)*(0.2)*(2)^2*(0.1)*(10) + 4*(4)*(0.2)*(0.1)*(10)*x(2)^2 + (0.05)*(2)^2*(0.1)*(10)^2*cos(2*x(3)) + (0.05)*(2)^2*(0.1)^2*(10)*cos(2*x(3))); (2*(-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(64.5917*x(1)+ 214.6134*x(2)-93.7833*x(3)-985.9842*x(4)+ 173.1363*x(5)+ 236.2118*x(6)-36.9947*x(7)+180.4709*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(0.05)*(4)*(0.2) + (-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(64.5917*x(1)+ 214.6134*x(2)-93.7833*x(3)-985.9842*x(4)+ 173.1363*x(5)+ 236.2118*x(6)-36.9947*x(7)+180.4709*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(0.05)*(2)^2*(10)^2 + (-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(64.5917*x(1)+ 214.6134*x(2)-93.7833*x(3)-985.9842*x(4)+ 173.1363*x(5)+ 236.2118*x(6)-36.9947*x(7)+180.4709*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(4)*(0.1)^2*x(2)^2 + (-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(64.5917*x(1)+ 214.6134*x(2)-93.7833*x(3)-985.9842*x(4)+ 173.1363*x(5)+ 236.2118*x(6)-36.9947*x(7)+180.4709*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(4)*(10)^2*x(2)^2 + 2*(-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(64.5917*x(1)+ 214.6134*x(2)-93.7833*x(3)-985.9842*x(4)+ 173.1363*x(5)+ 236.2118*x(6)-36.9947*x(7)+180.4709*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(0.05)*(4)*(0.1) + 2*(-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(64.5917*x(1)+ 214.6134*x(2)-93.7833*x(3)-985.9842*x(4)+ 173.1363*x(5)+ 236.2118*x(6)-36.9947*x(7)+180.4709*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(0.05)*(4)*(10) + 2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(4)*(0.1)^2*x(2)*x(7)^2 + (0.05)*(4)*(10)^2*x(2)*x(7)^2 + (-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(64.5917*x(1)+ 214.6134*x(2)-93.7833*x(3)-985.9842*x(4)+ 173.1363*x(5)+ 236.2118*x(6)-36.9947*x(7)+180.4709*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(0.2)*(2)^2*(10)^2*x(2)^2 + 2*(4)*(0.2)*(0.1)^2*x(2)^3*x(7)^2 + 2*(4)*(0.2)*(10)^2*x(2)^3*x(7)^2 - (-(2.0574*x(1)+0.1052*x(2)+ 0.1224*x(3)+ 42.3471*x(4)+ 6.7649*x(5)+ 0.0526*x(6)+ 0.0488*x(7)-7.7172*x(8)))*(0.05)*(2)^2*(10)^2*sin(x(3)) + 2*(-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(64.5917*x(1)+ 214.6134*x(2)-93.7833*x(3)-985.9842*x(4)+ 173.1363*x(5)+ 236.2118*x(6)-36.9947*x(7)+180.4709*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(0.05)*(0.2)*(2)^2*(10) + (-(0.0840*x(1)-0.0704*x(2) + 0.3034*x(3) -0.9495*x(4)+ 0.2016*x(5)-0.0283*x(6) + 0.2554*x(7)+ 0.2631*x(8)))*(4)*(0.1)^2*x(2)*sin(2*x(3)) + (-(0.0840*x(1)-0.0704*x(2) + 0.3034*x(3) -0.9495*x(4)+ 0.2016*x(5)-0.0283*x(6) + 0.2554*x(7)+ 0.2631*x(8)))*(4)*(10)^2*x(2)*sin(2*x(3)) - 2*(-(2.0574*x(1)+0.1052*x(2)+ 0.1224*x(3)+ 42.3471*x(4)+ 6.7649*x(5)+ 0.0526*x(6)+ 0.0488*x(7)-7.7172*x(8)))*(4)*(0.1)^2*x(2)^2*sin(x(3)) - 2*(-(2.0574*x(1)+0.1052*x(2)+ 0.1224*x(3)+ 42.3471*x(4)+ 6.7649*x(5)+ 0.0526*x(6)+ 0.0488*x(7)-7.7172*x(8)))*(4)*(10)^2*x(2)^2*sin(x(3)) + 2*(-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(64.5917*x(1)+ 214.6134*x(2)-93.7833*x(3)-985.9842*x(4)+ 173.1363*x(5)+ 236.2118*x(6)-36.9947*x(7)+180.4709*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(4)*(0.2)*(0.1)*x(2)^2 + 2*(-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(64.5917*x(1)+ 214.6134*x(2)-93.7833*x(3)-985.9842*x(4)+ 173.1363*x(5)+ 236.2118*x(6)-36.9947*x(7)+180.4709*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(4)*(0.2)*(10)*x(2)^2 + (-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(64.5917*x(1)+ 214.6134*x(2)-93.7833*x(3)-985.9842*x(4)+ 173.1363*x(5)+ 236.2118*x(6)-36.9947*x(7)+180.4709*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(2)^2*(0.1)*(10)^2*x(2)^2 + (-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(64.5917*x(1)+ 214.6134*x(2)-93.7833*x(3)-985.9842*x(4)+ 173.1363*x(5)+ 236.2118*x(6)-36.9947*x(7)+180.4709*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(2)^2*(0.1)^2*(10)*x(2)^2 - 2*(-(2.0574*x(1)+0.1052*x(2)+ 0.1224*x(3)+ 42.3471*x(4)+ 6.7649*x(5)+ 0.0526*x(6)+ 0.0488*x(7)-7.7172*x(8)))*(0.05)*(4)*(0.1)*sin(x(3)) - 2*(-(2.0574*x(1)+0.1052*x(2)+ 0.1224*x(3)+ 42.3471*x(4)+ 6.7649*x(5)+ 0.0526*x(6)+ 0.0488*x(7)-7.7172*x(8)))*(0.05)*(4)*(10)*sin(x(3)) + 2*(-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(64.5917*x(1)+ 214.6134*x(2)-93.7833*x(3)-985.9842*x(4)+ 173.1363*x(5)+ 236.2118*x(6)-36.9947*x(7)+180.4709*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(0.05)*(2)^2*(0.1)*(10) + 2*(-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(64.5917*x(1)+ 214.6134*x(2)-93.7833*x(3)-985.9842*x(4)+ 173.1363*x(5)+ 236.2118*x(6)-36.9947*x(7)+180.4709*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(4)*(0.1)*(10)*x(2)^2 + (-(2.0574*x(1)+0.1052*x(2)+ 0.1224*x(3)+ 42.3471*x(4)+ 6.7649*x(5)+ 0.0526*x(6)+ 0.0488*x(7)-7.7172*x(8)))*(0.05)*(2)^2*(10)^2*sin(x(3) - 2*x(4)) - (-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(64.5917*x(1)+ 214.6134*x(2)-93.7833*x(3)-985.9842*x(4)+ 173.1363*x(5)+ 236.2118*x(6)-36.9947*x(7)+180.4709*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(0.05)*(2)^2*(10)^2*cos(2*x(4)) - (-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(64.5917*x(1)+ 214.6134*x(2)-93.7833*x(3)-985.9842*x(4)+ 173.1363*x(5)+ 236.2118*x(6)-36.9947*x(7)+180.4709*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(4)*(0.1)^2*x(2)^2*cos(2*x(3)) - (-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(64.5917*x(1)+ 214.6134*x(2)-93.7833*x(3)-985.9842*x(4)+ 173.1363*x(5)+ 236.2118*x(6)-36.9947*x(7)+180.4709*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(4)*(10)^2*x(2)^2*cos(2*x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(4)*(2)*(10)^2*x(8)^2*cos(x(3) - x(4)) + 2*(0.05)*(4)*(0.1)*(10)*x(2)*x(7)^2 + (0.05)*(2)^3*(0.1)*(10)^2*x(8)^2*cos(x(3) + x(4)) + (0.05)*(4)*(0.1)^2*x(2)*x(7)^2*cos(2*x(3)) + (0.05)*(4)*(10)^2*x(2)*x(7)^2*cos(2*x(3)) + 2*(0.2)*(2)^2*(0.1)*(10)^2*x(2)^3*x(7)^2 + 2*(0.2)*(2)^2*(0.1)^2*(10)*x(2)^3*x(7)^2 + (-(0.0840*x(1)-0.0704*x(2) + 0.3034*x(3) -0.9495*x(4)+ 0.2016*x(5)-0.0283*x(6) + 0.2554*x(7)+ 0.2631*x(8)))*(2)^2*(0.1)*(10)^2*x(2)*sin(2*x(3)) + (-(0.0840*x(1)-0.0704*x(2) + 0.3034*x(3) -0.9495*x(4)+ 0.2016*x(5)-0.0283*x(6) + 0.2554*x(7)+ 0.2631*x(8)))*(2)^2*(0.1)^2*(10)*x(2)*sin(2*x(3)) - 2*(-(2.0574*x(1)+0.1052*x(2)+ 0.1224*x(3)+ 42.3471*x(4)+ 6.7649*x(5)+ 0.0526*x(6)+ 0.0488*x(7)-7.7172*x(8)))*(2)^2*(0.1)*(10)^2*x(2)^2*sin(x(3)) - 2*(-(2.0574*x(1)+0.1052*x(2)+ 0.1224*x(3)+ 42.3471*x(4)+ 6.7649*x(5)+ 0.0526*x(6)+ 0.0488*x(7)-7.7172*x(8)))*(2)^2*(0.1)^2*(10)*x(2)^2*sin(x(3)) + 2*(-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(64.5917*x(1)+ 214.6134*x(2)-93.7833*x(3)-985.9842*x(4)+ 173.1363*x(5)+ 236.2118*x(6)-36.9947*x(7)+180.4709*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(0.2)*(2)^2*(0.1)*(10)*x(2)^2 + 2*(0.05)*(0.2)*(2)^3*(10)^2*x(8)^2*cos(x(3) - x(4)) + 4*(4)*(0.2)*(0.1)*(10)*x(2)^3*x(7)^2 - 2*(-(2.0574*x(1)+0.1052*x(2)+ 0.1224*x(3)+ 42.3471*x(4)+ 6.7649*x(5)+ 0.0526*x(6)+ 0.0488*x(7)-7.7172*x(8)))*(0.05)*(2)^2*(0.1)*(10)*sin(x(3)) + (-(0.0840*x(1)-0.0704*x(2) + 0.3034*x(3) -0.9495*x(4)+ 0.2016*x(5)-0.0283*x(6) + 0.2554*x(7)+ 0.2631*x(8)))*(0.2)*(2)^2*(10)^2*x(2)*sin(2*x(3) - 2*x(4)) + 2*(-(0.0840*x(1)-0.0704*x(2) + 0.3034*x(3) -0.9495*x(4)+ 0.2016*x(5)-0.0283*x(6) + 0.2554*x(7)+ 0.2631*x(8)))*(4)*(0.1)*(10)*x(2)*sin(2*x(3)) - 4*(-(2.0574*x(1)+0.1052*x(2)+ 0.1224*x(3)+ 42.3471*x(4)+ 6.7649*x(5)+ 0.0526*x(6)+ 0.0488*x(7)-7.7172*x(8)))*(4)*(0.1)*(10)*x(2)^2*sin(x(3)) + (0.05)*(2)^3*(0.1)*(10)^2*x(8)^2*cos(x(3) - x(4)) + (0.05)*(4)*(2)*(10)^2*x(8)^2*cos(x(3) + x(4)) - (-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(64.5917*x(1)+ 214.6134*x(2)-93.7833*x(3)-985.9842*x(4)+ 173.1363*x(5)+ 236.2118*x(6)-36.9947*x(7)+180.4709*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(2)^2*(0.1)*(10)^2*x(2)^2*cos(2*x(3)) - (-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(64.5917*x(1)+ 214.6134*x(2)-93.7833*x(3)-985.9842*x(4)+ 173.1363*x(5)+ 236.2118*x(6)-36.9947*x(7)+180.4709*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(2)^2*(0.1)^2*(10)*x(2)^2*cos(2*x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) - (-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(64.5917*x(1)+ 214.6134*x(2)-93.7833*x(3)-985.9842*x(4)+ 173.1363*x(5)+ 236.2118*x(6)-36.9947*x(7)+180.4709*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(0.2)*(2)^2*(10)^2*x(2)^2*cos(2*x(3) - 2*x(4)) - 2*(-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(64.5917*x(1)+ 214.6134*x(2)-93.7833*x(3)-985.9842*x(4)+ 173.1363*x(5)+ 236.2118*x(6)-36.9947*x(7)+180.4709*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(4)*(0.1)*(10)*x(2)^2*cos(2*x(3)) + 2*(4)*(0.2)*(9.81)*(0.1)^2*x(2)^2*cos(x(3)) + 2*(4)*(0.2)*(9.81)*(10)^2*x(2)^2*cos(x(3)) + (0.05)*(0.2)*(2)^2*(10)^2*x(2)*x(7)^2 + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(4)*(0.1)^2*x(6)*x(7)*sin(2*x(3)) + 2*(0.05)*(4)*(10)^2*x(6)*x(7)*sin(2*x(3)) + 2*(0.05)*(4)*(0.2)*(0.1)*x(2)*x(7)^2 + 2*(0.05)*(4)*(0.2)*(10)*x(2)*x(7)^2 + (0.05)*(2)^2*(0.1)*(10)^2*x(2)*x(7)^2 + (0.05)*(2)^2*(0.1)^2*(10)*x(2)*x(7)^2 + 2*(0.05)*(0.2)*(2)^2*(10)^2*x(6)*x(7)*sin(2*x(3) - 2*x(4)) + 2*(0.05)*(4)*(0.2)*(2)*(10)*x(8)^2*cos(x(3) - x(4)) + 4*(0.05)*(4)*(0.1)*(10)*x(6)*x(7)*sin(2*x(3)) + (0.05)*(4)*(2)*(0.1)*(10)*x(8)^2*cos(x(3) - x(4)) + (0.05)*(2)^2*(0.1)*(10)^2*x(2)*x(7)^2*cos(2*x(3)) + (0.05)*(2)^2*(0.1)^2*(10)*x(2)*x(7)^2*cos(2*x(3)) + (0.05)*(0.2)*(2)^2*(10)^2*x(2)*x(7)^2*cos(2*x(3) - 2*x(4)) + 2*(0.05)*(4)*(0.1)*(10)*x(2)*x(7)^2*cos(2*x(3)) + 2*(0.2)*(2)^3*(0.1)*(10)^2*x(2)^2*x(8)^2*cos(x(3) - x(4)) + (0.05)*(4)*(2)*(0.1)*(10)*x(8)^2*cos(x(3) + x(4)) + 2*(0.2)*(9.81)*(2)^2*(0.1)*(10)^2*x(2)^2*cos(x(3)) + 2*(0.2)*(9.81)*(2)^2*(0.1)^2*(10)*x(2)^2*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)) + 2*(0.05)*(2)^2*(0.1)*(10)^2*x(6)*x(7)*sin(2*x(3)) + 2*(0.05)*(2)^2*(0.1)^2*(10)*x(6)*x(7)*sin(2*x(3)) + 4*(4)*(0.2)*(9.81)*(0.1)*(10)*x(2)^2*cos(x(3)) + 2*(0.05)*(0.2)*(2)^2*(0.1)*(10)*x(2)*x(7)^2 + 2*(4)*(0.2)*(2)*(10)^2*x(2)^2*x(8)^2*cos(x(3) - x(4)) + 2*(4)*(0.2)*(2)*(0.1)*(10)*x(2)^2*x(8)^2*cos(x(3) - x(4)))/((0.05)*(4)*(0.1)^2 + (0.05)*(4)*(10)^2 + (0.05)*(0.2)*(2)^2*(10)^2 + 2*(4)*(0.2)*(0.1)^2*x(2)^2 + 2*(4)*(0.2)*(10)^2*x(2)^2 + 2*(0.05)*(4)*(0.2)*(0.1) + 2*(0.05)*(4)*(0.2)*(10) + (0.05)*(2)^2*(0.1)*(10)^2 + (0.05)*(2)^2*(0.1)^2*(10) + 2*(0.05)*(4)*(0.1)*(10) + (0.05)*(4)*(0.1)^2*cos(2*x(3)) + (0.05)*(4)*(10)^2*cos(2*x(3)) + (0.05)*(0.2)*(2)^2*(10)^2*cos(2*x(3) - 2*x(4)) + 2*(0.05)*(4)*(0.1)*(10)*cos(2*x(3)) + 2*(0.2)*(2)^2*(0.1)*(10)^2*x(2)^2 + 2*(0.2)*(2)^2*(0.1)^2*(10)*x(2)^2 + 2*(0.05)*(0.2)*(2)^2*(0.1)*(10) + 4*(4)*(0.2)*(0.1)*(10)*x(2)^2 + (0.05)*(2)^2*(0.1)*(10)^2*cos(2*x(3)) + (0.05)*(2)^2*(0.1)^2*(10)*cos(2*x(3))); ((-(0.0840*x(1)-0.0704*x(2) + 0.3034*x(3) -0.9495*x(4)+ 0.2016*x(5)-0.0283*x(6) + 0.2554*x(7)+ 0.2631*x(8)))*(4)*(0.1)^2 + (-(0.0840*x(1)-0.0704*x(2) + 0.3034*x(3) -0.9495*x(4)+ 0.2016*x(5)-0.0283*x(6) + 0.2554*x(7)+ 0.2631*x(8)))*(4)*(10)^2 + (-(0.0840*x(1)-0.0704*x(2) + 0.3034*x(3) -0.9495*x(4)+ 0.2016*x(5)-0.0283*x(6) + 0.2554*x(7)+ 0.2631*x(8)))*(0.2)*(2)^2*(10)^2 + 2*(-(0.0840*x(1)-0.0704*x(2) + 0.3034*x(3) -0.9495*x(4)+ 0.2016*x(5)-0.0283*x(6) + 0.2554*x(7)+ 0.2631*x(8)))*(4)*(0.2)*(0.1) + 2*(-(0.0840*x(1)-0.0704*x(2) + 0.3034*x(3) -0.9495*x(4)+ 0.2016*x(5)-0.0283*x(6) + 0.2554*x(7)+ 0.2631*x(8)))*(4)*(0.2)*(10) + (-(0.0840*x(1)-0.0704*x(2) + 0.3034*x(3) -0.9495*x(4)+ 0.2016*x(5)-0.0283*x(6) + 0.2554*x(7)+ 0.2631*x(8)))*(2)^2*(0.1)*(10)^2 + (-(0.0840*x(1)-0.0704*x(2) + 0.3034*x(3) -0.9495*x(4)+ 0.2016*x(5)-0.0283*x(6) + 0.2554*x(7)+ 0.2631*x(8)))*(2)^2*(0.1)^2*(10) + 2*(-(0.0840*x(1)-0.0704*x(2) + 0.3034*x(3) -0.9495*x(4)+ 0.2016*x(5)-0.0283*x(6) + 0.2554*x(7)+ 0.2631*x(8)))*(4)*(0.1)*(10) + (-(0.0840*x(1)-0.0704*x(2) + 0.3034*x(3) -0.9495*x(4)+ 0.2016*x(5)-0.0283*x(6) + 0.2554*x(7)+ 0.2631*x(8)))*(4)*(0.1)^2*cos(2*x(3)) + (-(0.0840*x(1)-0.0704*x(2) + 0.3034*x(3) -0.9495*x(4)+ 0.2016*x(5)-0.0283*x(6) + 0.2554*x(7)+ 0.2631*x(8)))*(4)*(10)^2*cos(2*x(3)) + 2*(-(0.0840*x(1)-0.0704*x(2) + 0.3034*x(3) -0.9495*x(4)+ 0.2016*x(5)-0.0283*x(6) + 0.2554*x(7)+ 0.2631*x(8)))*(4)*(0.1)*(10)*cos(2*x(3)) - 2*(-(2.0574*x(1)+0.1052*x(2)+ 0.1224*x(3)+ 42.3471*x(4)+ 6.7649*x(5)+ 0.0526*x(6)+ 0.0488*x(7)-7.7172*x(8)))*(4)*(0.1)^2*x(2)*cos(x(3)) - 2*(-(2.0574*x(1)+0.1052*x(2)+ 0.1224*x(3)+ 42.3471*x(4)+ 6.7649*x(5)+ 0.0526*x(6)+ 0.0488*x(7)-7.7172*x(8)))*(4)*(10)^2*x(2)*cos(x(3)) + (-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(64.5917*x(1)+ 214.6134*x(2)-93.7833*x(3)-985.9842*x(4)+ 173.1363*x(5)+ 236.2118*x(6)-36.9947*x(7)+180.4709*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(4)*(0.1)^2*x(2)*sin(2*x(3)) + (-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(64.5917*x(1)+ 214.6134*x(2)-93.7833*x(3)-985.9842*x(4)+ 173.1363*x(5)+ 236.2118*x(6)-36.9947*x(7)+180.4709*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(4)*(10)^2*x(2)*sin(2*x(3)) + 2*(-(0.0840*x(1)-0.0704*x(2) + 0.3034*x(3) -0.9495*x(4)+ 0.2016*x(5)-0.0283*x(6) + 0.2554*x(7)+ 0.2631*x(8)))*(0.2)*(2)^2*(0.1)*(10) + (-(0.0840*x(1)-0.0704*x(2) + 0.3034*x(3) -0.9495*x(4)+ 0.2016*x(5)-0.0283*x(6) + 0.2554*x(7)+ 0.2631*x(8)))*(2)^2*(0.1)*(10)^2*cos(2*x(3)) + (-(0.0840*x(1)-0.0704*x(2) + 0.3034*x(3) -0.9495*x(4)+ 0.2016*x(5)-0.0283*x(6) + 0.2554*x(7)+ 0.2631*x(8)))*(2)^2*(0.1)^2*(10)*cos(2*x(3)) + (-(0.0840*x(1)-0.0704*x(2) + 0.3034*x(3) -0.9495*x(4)+ 0.2016*x(5)-0.0283*x(6) + 0.2554*x(7)+ 0.2631*x(8)))*(0.2)*(2)^2*(10)^2*cos(2*x(3) - 2*x(4)) - 2*(-(2.0574*x(1)+0.1052*x(2)+ 0.1224*x(3)+ 42.3471*x(4)+ 6.7649*x(5)+ 0.0526*x(6)+ 0.0488*x(7)-7.7172*x(8)))*(2)^2*(0.1)*(10)^2*x(2)*cos(x(3)) - 2*(-(2.0574*x(1)+0.1052*x(2)+ 0.1224*x(3)+ 42.3471*x(4)+ 6.7649*x(5)+ 0.0526*x(6)+ 0.0488*x(7)-7.7172*x(8)))*(2)^2*(0.1)^2*(10)*x(2)*cos(x(3)) - 4*(-(2.0574*x(1)+0.1052*x(2)+ 0.1224*x(3)+ 42.3471*x(4)+ 6.7649*x(5)+ 0.0526*x(6)+ 0.0488*x(7)-7.7172*x(8)))*(4)*(0.1)*(10)*x(2)*cos(x(3)) - 4*(4)*(0.2)*(0.1)^2*x(2)*x(6)*x(7) - 4*(4)*(0.2)*(10)^2*x(2)*x(6)*x(7) + (-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(64.5917*x(1)+ 214.6134*x(2)-93.7833*x(3)-985.9842*x(4)+ 173.1363*x(5)+ 236.2118*x(6)-36.9947*x(7)+180.4709*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(2)^2*(0.1)*(10)^2*x(2)*sin(2*x(3)) + (-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(64.5917*x(1)+ 214.6134*x(2)-93.7833*x(3)-985.9842*x(4)+ 173.1363*x(5)+ 236.2118*x(6)-36.9947*x(7)+180.4709*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(2)^2*(0.1)^2*(10)*x(2)*sin(2*x(3)) + (-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(64.5917*x(1)+ 214.6134*x(2)-93.7833*x(3)-985.9842*x(4)+ 173.1363*x(5)+ 236.2118*x(6)-36.9947*x(7)+180.4709*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(0.2)*(2)^2*(10)^2*x(2)*sin(2*x(3) - 2*x(4)) + 2*(-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(64.5917*x(1)+ 214.6134*x(2)-93.7833*x(3)-985.9842*x(4)+ 173.1363*x(5)+ 236.2118*x(6)-36.9947*x(7)+180.4709*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(4)*(0.1)*(10)*x(2)*sin(2*x(3)) - 2*(4)*(0.2)*(9.81)*(0.1)^2*x(2)*sin(x(3)) - 2*(4)*(0.2)*(9.81)*(10)^2*x(2)*sin(x(3)) - 4*(0.2)*(2)^2*(0.1)*(10)^2*x(2)*x(6)*x(7) - 4*(0.2)*(2)^2*(0.1)^2*(10)*x(2)*x(6)*x(7) - 2*(0.2)*(2)^3*(0.1)*(10)^2*x(2)*x(8)^2*sin(x(3) - x(4)) - 8*(4)*(0.2)*(0.1)*(10)*x(2)*x(6)*x(7) - 2*(0.2)*(9.81)*(2)^2*(0.1)*(10)^2*x(2)*sin(x(3)) - 2*(0.2)*(9.81)*(2)^2*(0.1)^2*(10)*x(2)*sin(x(3)) - 4*(4)*(0.2)*(9.81)*(0.1)*(10)*x(2)*sin(x(3)) - 2*(4)*(0.2)*(2)*(10)^2*x(2)*x(8)^2*sin(x(3) - x(4)) - 2*(4)*(0.2)*(2)*(0.1)*(10)*x(2)*x(8)^2*sin(x(3) - x(4)))/((0.05)*(4)*(0.1)^2 + (0.05)*(4)*(10)^2 + (0.05)*(0.2)*(2)^2*(10)^2 + 2*(4)*(0.2)*(0.1)^2*x(2)^2 + 2*(4)*(0.2)*(10)^2*x(2)^2 + 2*(0.05)*(4)*(0.2)*(0.1) + 2*(0.05)*(4)*(0.2)*(10) + (0.05)*(2)^2*(0.1)*(10)^2 + (0.05)*(2)^2*(0.1)^2*(10) + 2*(0.05)*(4)*(0.1)*(10) + (0.05)*(4)*(0.1)^2*cos(2*x(3)) + (0.05)*(4)*(10)^2*cos(2*x(3)) + (0.05)*(0.2)*(2)^2*(10)^2*cos(2*x(3) - 2*x(4)) + 2*(0.05)*(4)*(0.1)*(10)*cos(2*x(3)) + 2*(0.2)*(2)^2*(0.1)*(10)^2*x(2)^2 + 2*(0.2)*(2)^2*(0.1)^2*(10)*x(2)^2 + 2*(0.05)*(0.2)*(2)^2*(0.1)*(10) + 4*(4)*(0.2)*(0.1)*(10)*x(2)^2 + (0.05)*(2)^2*(0.1)*(10)^2*cos(2*x(3)) + (0.05)*(2)^2*(0.1)^2*(10)*cos(2*x(3))); -(sin(x(3) - x(4))*((2)*(10)*(2*(-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(64.5917*x(1)+ 214.6134*x(2)-93.7833*x(3)-985.9842*x(4)+ 173.1363*x(5)+ 236.2118*x(6)-36.9947*x(7)+180.4709*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(0.2)*(10)*x(2)^2 + 2*(-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(64.5917*x(1)+ 214.6134*x(2)-93.7833*x(3)-985.9842*x(4)+ 173.1363*x(5)+ 236.2118*x(6)-36.9947*x(7)+180.4709*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(0.05)*(0.2) + (-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(64.5917*x(1)+ 214.6134*x(2)-93.7833*x(3)-985.9842*x(4)+ 173.1363*x(5)+ 236.2118*x(6)-36.9947*x(7)+180.4709*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(0.05)*(10)) + (2)*(0.1)*(10)*(2*(-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(64.5917*x(1)+ 214.6134*x(2)-93.7833*x(3)-985.9842*x(4)+ 173.1363*x(5)+ 236.2118*x(6)-36.9947*x(7)+180.4709*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(0.2)*x(2)^2 + (-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(64.5917*x(1)+ 214.6134*x(2)-93.7833*x(3)-985.9842*x(4)+ 173.1363*x(5)+ 236.2118*x(6)-36.9947*x(7)+180.4709*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(0.05))) + (2)*(10)*((0.05)*(0.2)*(2)*(10)*sin(2*x(3) - 2*x(4))*x(8)^2 - (-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(64.5917*x(1)+ 214.6134*x(2)-93.7833*x(3)-985.9842*x(4)+ 173.1363*x(5)+ 236.2118*x(6)-36.9947*x(7)+180.4709*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(0.05)*(10)*sin(x(3) + x(4)) + (-(2.0574*x(1)+0.1052*x(2)+ 0.1224*x(3)+ 42.3471*x(4)+ 6.7649*x(5)+ 0.0526*x(6)+ 0.0488*x(7)-7.7172*x(8)))*(0.05)*(10)*cos(x(4)) + (-(2.0574*x(1)+0.1052*x(2)+ 0.1224*x(3)+ 42.3471*x(4)+ 6.7649*x(5)+ 0.0526*x(6)+ 0.0488*x(7)-7.7172*x(8)))*(0.05)*(10)*cos(2*x(3) - x(4)) + (0.05)*(0.2)*(9.81)*(10)*sin(2*x(3) - x(4)) + (0.05)*(0.2)*(9.81)*(10)*sin(x(4)) + 2*(-(0.0840*x(1)-0.0704*x(2) + 0.3034*x(3) -0.9495*x(4)+ 0.2016*x(5)-0.0283*x(6) + 0.2554*x(7)+ 0.2631*x(8)))*(0.2)*(10)*x(2)*cos(x(3) - x(4)) + 4*(0.05)*(0.2)*(10)*x(6)*x(7)*cos(x(3) - x(4))) + (2)*(0.1)*(10)*((-(2.0574*x(1)+0.1052*x(2)+ 0.1224*x(3)+ 42.3471*x(4)+ 6.7649*x(5)+ 0.0526*x(6)+ 0.0488*x(7)-7.7172*x(8)))*(0.05)*cos(2*x(3) - x(4)) - (-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(64.5917*x(1)+ 214.6134*x(2)-93.7833*x(3)-985.9842*x(4)+ 173.1363*x(5)+ 236.2118*x(6)-36.9947*x(7)+180.4709*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(0.05)*sin(x(3) + x(4)) + (-(2.0574*x(1)+0.1052*x(2)+ 0.1224*x(3)+ 42.3471*x(4)+ 6.7649*x(5)+ 0.0526*x(6)+ 0.0488*x(7)-7.7172*x(8)))*(0.05)*cos(x(4)) + (0.05)*(0.2)*(9.81)*sin(x(4)) + 2*(-(0.0840*x(1)-0.0704*x(2) + 0.3034*x(3) -0.9495*x(4)+ 0.2016*x(5)-0.0283*x(6) + 0.2554*x(7)+ 0.2631*x(8)))*(0.2)*x(2)*cos(x(3) - x(4)) + (0.05)*(0.2)*(9.81)*sin(2*x(3) - x(4)) + 4*(0.05)*(0.2)*x(6)*x(7)*cos(x(3) - x(4))))/((0.05)*(4)*(0.1)^2 + (0.05)*(4)*(10)^2 + (0.05)*(0.2)*(2)^2*(10)^2 + 2*(4)*(0.2)*(0.1)^2*x(2)^2 + 2*(4)*(0.2)*(10)^2*x(2)^2 + 2*(0.05)*(4)*(0.2)*(0.1) + 2*(0.05)*(4)*(0.2)*(10) + (0.05)*(2)^2*(0.1)*(10)^2 + (0.05)*(2)^2*(0.1)^2*(10) + 2*(0.05)*(4)*(0.1)*(10) + (0.05)*(4)*(0.1)^2*cos(2*x(3)) + (0.05)*(4)*(10)^2*cos(2*x(3)) + (0.05)*(0.2)*(2)^2*(10)^2*cos(2*x(3) - 2*x(4)) + 2*(0.05)*(4)*(0.1)*(10)*cos(2*x(3)) + 2*(0.2)*(2)^2*(0.1)*(10)^2*x(2)^2 + 2*(0.2)*(2)^2*(0.1)^2*(10)*x(2)^2 + 2*(0.05)*(0.2)*(2)^2*(0.1)*(10) + 4*(4)*(0.2)*(0.1)*(10)*x(2)^2 + (0.05)*(2)^2*(0.1)*(10)^2*cos(2*x(3)) + (0.05)*(2)^2*(0.1)^2*(10)*cos(2*x(3)))];

[t,xa] = ode45(f,[0 10],[0.234 0.2 0 -0.001 0 0 0 0]);

plot(t,xa(:,1)) %  1,2,3,4,5,6,7,8
grid on
xlabel('$t$', 'Interpreter','latex')
ylabel('$x_1$', 'Interpreter','latex') 
print('x_1_without_Ft2','-deps')




==> anc/MATLAB_code_for_Figure6.txt <==


f = @(t,x) [x(5);x(6);x(7);x(8);-((-(136.6796*x(1) + 0.0094*x(2) + 0.0120*x(3) + 233.3502*x(4) + 108.1736*x(5) + 0.0083*x(6) + 0.0092*x(7) + 277.5913*x(8)))*(0.05)*(2)*(10)^2*cos(x(4)) - 2*(-(74.4779*x(1) + 0.0040*x(2) + 0.0051*x(3) + 193.1964*x(4) + 56.9739*x(5) + 0.0035*x(6) + 0.0039*x(7) + 125.5484*x(8)))*(4)*(0.1)^2*x(2)^2 - 2*(-(74.4779*x(1) + 0.0040*x(2) + 0.0051*x(3) + 193.1964*x(4) + 56.9739*x(5) + 0.0035*x(6) + 0.0039*x(7) + 125.5484*x(8)))*(4)*(10)^2*x(2)^2 - 2*(-(74.4779*x(1) + 0.0040*x(2) + 0.0051*x(3) + 193.1964*x(4) + 56.9739*x(5) + 0.0035*x(6) + 0.0039*x(7) + 125.5484*x(8)))*(0.05)*(4)*(0.1) - 2*(-(74.4779*x(1) + 0.0040*x(2) + 0.0051*x(3) + 193.1964*x(4) + 56.9739*x(5) + 0.0035*x(6) + 0.0039*x(7) + 125.5484*x(8)))*(0.05)*(4)*(10) - (-(74.4779*x(1) + 0.0040*x(2) + 0.0051*x(3) + 193.1964*x(4) + 56.9739*x(5) + 0.0035*x(6) + 0.0039*x(7) + 125.5484*x(8)))*(0.05)*(2)^2*(10)^2 + 2*(-(-0.0004*x(1) - 0.0295*x(2) + 0.0758*x(3) + 0.0005*x(4) - 0.0001*x(5)  -    0.0238*x(6) + 0.1304*x(7) +   0.0002*x(8)))*(4)*(0.1)^2*x(2)*cos(x(3)) + 2*(-(-0.0004*x(1) - 0.0295*x(2) + 0.0758*x(3) + 0.0005*x(4) - 0.0001*x(5)  -    0.0238*x(6) + 0.1304*x(7) +   0.0002*x(8)))*(4)*(10)^2*x(2)*cos(x(3)) + (0.05)*(4)*(9.81)*(0.1)^2*sin(2*x(3)) + (0.05)*(4)*(9.81)*(10)^2*sin(2*x(3)) + (-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(-0.4298*x(1) + 66.2825*x(2) - 33.7242*x(3) + 0.6125*x(4) -0.1268*x(5) +  128.4893*x(6) - 26.8565*x(7) + 0.1879*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(0.05)*(2)^2*(10)^2*sin(x(3)) + 2*(-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(-0.4298*x(1) + 66.2825*x(2) - 33.7242*x(3) + 0.6125*x(4) -0.1268*x(5) +  128.4893*x(6) - 26.8565*x(7) + 0.1879*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10)))) *(4)*(0.1)^2*x(2)^2*sin(x(3)) + 2*(-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(-0.4298*x(1) + 66.2825*x(2) - 33.7242*x(3) + 0.6125*x(4) -0.1268*x(5) +  128.4893*x(6) - 26.8565*x(7) + 0.1879*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10)))) *(4)*(10)^2*x(2)^2*sin(x(3)) - 2*(-(74.4779*x(1) + 0.0040*x(2) + 0.0051*x(3) + 193.1964*x(4) + 56.9739*x(5) + 0.0035*x(6) + 0.0039*x(7) + 125.5484*x(8)))*(2)^2*(0.1)*(10)^2*x(2)^2 - 2*(-(74.4779*x(1) + 0.0040*x(2) + 0.0051*x(3) + 193.1964*x(4) + 56.9739*x(5) + 0.0035*x(6) + 0.0039*x(7) + 125.5484*x(8)))*(2)^2*(0.1)^2*(10)*x(2)^2 + 2*(-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(-0.4298*x(1) + 66.2825*x(2) - 33.7242*x(3) + 0.6125*x(4) -0.1268*x(5) +  128.4893*x(6) - 26.8565*x(7) + 0.1879*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10)))) *(0.05)*(4)*(0.1)*sin(x(3)) + 2*(-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(-0.4298*x(1) + 66.2825*x(2) - 33.7242*x(3) + 0.6125*x(4) -0.1268*x(5) +  128.4893*x(6) - 26.8565*x(7) + 0.1879*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10)))) *(0.05)*(4)*(10)*sin(x(3)) - 2*(-(74.4779*x(1) + 0.0040*x(2) + 0.0051*x(3) + 193.1964*x(4) + 56.9739*x(5) + 0.0035*x(6) + 0.0039*x(7) + 125.5484*x(8)))*(0.05)*(2)^2*(0.1)*(10) + (-(136.6796*x(1) + 0.0094*x(2) + 0.0120*x(3) + 233.3502*x(4) + 108.1736*x(5) + 0.0083*x(6) + 0.0092*x(7) + 277.5913*x(8)))*(0.05)*(2)*(10)^2*cos(2*x(3) - x(4)) - 4*(-(74.4779*x(1) + 0.0040*x(2) + 0.0051*x(3) + 193.1964*x(4) + 56.9739*x(5) + 0.0035*x(6) + 0.0039*x(7) + 125.5484*x(8)))*(4)*(0.1)*(10)*x(2)^2 - (-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(-0.4298*x(1) + 66.2825*x(2) - 33.7242*x(3) + 0.6125*x(4) -0.1268*x(5) +  128.4893*x(6) - 26.8565*x(7) + 0.1879*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10)))) *(0.05)*(2)^2*(10)^2*sin(x(3) - 2*x(4)) - (-(74.4779*x(1) + 0.0040*x(2) + 0.0051*x(3) + 193.1964*x(4) + 56.9739*x(5) + 0.0035*x(6) + 0.0039*x(7) + 125.5484*x(8)))*(0.05)*(2)^2*(10)^2*cos(2*x(3) - 2*x(4)) + 2*(-(-0.0004*x(1) - 0.0295*x(2) + 0.0758*x(3) + 0.0005*x(4) - 0.0001*x(5)  -    0.0238*x(6) + 0.1304*x(7) +   0.0002*x(8)))*(2)^2*(0.1)*(10)^2*x(2)*cos(x(3)) + 2*(-(-0.0004*x(1) - 0.0295*x(2) + 0.0758*x(3) + 0.0005*x(4) - 0.0001*x(5)  -    0.0238*x(6) + 0.1304*x(7) +   0.0002*x(8)))*(2)^2*(0.1)^2*(10)*x(2)*cos(x(3)) + (0.05)*(2)^3*(0.1)*(10)^2*x(8)^2*sin(2*x(3) - x(4)) + (-(136.6796*x(1) + 0.0094*x(2) + 0.0120*x(3) + 233.3502*x(4) + 108.1736*x(5) + 0.0083*x(6) + 0.0092*x(7) + 277.5913*x(8)))*(0.05)*(2)*(0.1)*(10)*cos(x(4)) + 4*(-(-0.0004*x(1) - 0.0295*x(2) + 0.0758*x(3) + 0.0005*x(4) - 0.0001*x(5)  -    0.0238*x(6) + 0.1304*x(7) +   0.0002*x(8)))*(4)*(0.1)*(10)*x(2)*cos(x(3)) + (0.05)*(9.81)*(2)^2*(0.1)*(10)^2*sin(2*x(3)) + (0.05)*(9.81)*(2)^2*(0.1)^2*(10)*sin(2*x(3)) + 2*(-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(-0.4298*x(1) + 66.2825*x(2) - 33.7242*x(3) + 0.6125*x(4) -0.1268*x(5) +  128.4893*x(6) - 26.8565*x(7) + 0.1879*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10)))) *(2)^2*(0.1)*(10)^2*x(2)^2*sin(x(3)) + 2*(-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(-0.4298*x(1) + 66.2825*x(2) - 33.7242*x(3) + 0.6125*x(4) -0.1268*x(5) +  128.4893*x(6) - 26.8565*x(7) + 0.1879*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10)))) *(2)^2*(0.1)^2*(10)*x(2)^2*sin(x(3)) - (0.05)*(2)^3*(0.1)*(10)^2*x(8)^2*sin(x(4)) + 2*(0.05)*(4)*(9.81)*(0.1)*(10)*sin(2*x(3)) + 2*(-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(-0.4298*x(1) + 66.2825*x(2) - 33.7242*x(3) + 0.6125*x(4) -0.1268*x(5) +  128.4893*x(6) - 26.8565*x(7) + 0.1879*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10)))) *(0.05)*(2)^2*(0.1)*(10)*sin(x(3)) + (0.05)*(4)*(2)*(10)^2*x(8)^2*sin(2*x(3) - x(4)) + 4*(0.05)*(4)*(0.1)^2*x(6)*x(7)*cos(x(3)) + 4*(0.05)*(4)*(10)^2*x(6)*x(7)*cos(x(3)) + 4*(-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(-0.4298*x(1) + 66.2825*x(2) - 33.7242*x(3) + 0.6125*x(4) -0.1268*x(5) +  128.4893*x(6) - 26.8565*x(7) + 0.1879*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10)))) *(4)*(0.1)*(10)*x(2)^2*sin(x(3)) + (-(136.6796*x(1) + 0.0094*x(2) + 0.0120*x(3) + 233.3502*x(4) + 108.1736*x(5) + 0.0083*x(6) + 0.0092*x(7) + 277.5913*x(8)))*(0.05)*(2)*(0.1)*(10)*cos(2*x(3) - x(4)) - (0.05)*(4)*(2)*(10)^2*x(8)^2*sin(x(4)) + 4*(0.05)*(2)^2*(0.1)*(10)^2*x(6)*x(7)*cos(x(3)) + 4*(0.05)*(2)^2*(0.1)^2*(10)*x(6)*x(7)*cos(x(3)) + (0.05)*(4)*(2)*(0.1)*(10)*x(8)^2*sin(2*x(3) - x(4)) + 8*(0.05)*(4)*(0.1)*(10)*x(6)*x(7)*cos(x(3)) - (0.05)*(4)*(2)*(0.1)*(10)*x(8)^2*sin(x(4)))/((0.05)*(4)*(0.1)^2 + (0.05)*(4)*(10)^2 + (0.05)*(0.2)*(2)^2*(10)^2 + 2*(4)*(0.2)*(0.1)^2*x(2)^2 + 2*(4)*(0.2)*(10)^2*x(2)^2 + 2*(0.05)*(4)*(0.2)*(0.1) + 2*(0.05)*(4)*(0.2)*(10) + (0.05)*(2)^2*(0.1)*(10)^2 + (0.05)*(2)^2*(0.1)^2*(10) + 2*(0.05)*(4)*(0.1)*(10) + (0.05)*(4)*(0.1)^2*cos(2*x(3)) + (0.05)*(4)*(10)^2*cos(2*x(3)) + (0.05)*(0.2)*(2)^2*(10)^2*cos(2*x(3) - 2*x(4)) + 2*(0.05)*(4)*(0.1)*(10)*cos(2*x(3)) + 2*(0.2)*(2)^2*(0.1)*(10)^2*x(2)^2 + 2*(0.2)*(2)^2*(0.1)^2*(10)*x(2)^2 + 2*(0.05)*(0.2)*(2)^2*(0.1)*(10) + 4*(4)*(0.2)*(0.1)*(10)*x(2)^2 + (0.05)*(2)^2*(0.1)*(10)^2*cos(2*x(3)) + (0.05)*(2)^2*(0.1)^2*(10)*cos(2*x(3)));(2*(-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(-0.4298*x(1) + 66.2825*x(2) - 33.7242*x(3) + 0.6125*x(4) -0.1268*x(5) +  128.4893*x(6) - 26.8565*x(7) + 0.1879*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(0.05)*(4)*(0.2) + (-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(-0.4298*x(1) + 66.2825*x(2) - 33.7242*x(3) + 0.6125*x(4) -0.1268*x(5) +  128.4893*x(6) - 26.8565*x(7) + 0.1879*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(0.05)*(2)^2*(10)^2 + (-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(-0.4298*x(1) + 66.2825*x(2) - 33.7242*x(3) + 0.6125*x(4) -0.1268*x(5) +  128.4893*x(6) - 26.8565*x(7) + 0.1879*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10)))) *(4)*(0.1)^2*x(2)^2 + (-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(-0.4298*x(1) + 66.2825*x(2) - 33.7242*x(3) + 0.6125*x(4) -0.1268*x(5) +  128.4893*x(6) - 26.8565*x(7) + 0.1879*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(4)*(10)^2*x(2)^2 + 2*(-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(-0.4298*x(1) + 66.2825*x(2) - 33.7242*x(3) + 0.6125*x(4) -0.1268*x(5) +  128.4893*x(6) - 26.8565*x(7) + 0.1879*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(0.05)*(4)*(0.1) + 2*(-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(-0.4298*x(1) + 66.2825*x(2) - 33.7242*x(3) + 0.6125*x(4) -0.1268*x(5) +  128.4893*x(6) - 26.8565*x(7) + 0.1879*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(0.05)*(4)*(10) + 2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(4)*(0.1)^2*x(2)*x(7)^2 + (0.05)*(4)*(10)^2*x(2)*x(7)^2 - (-(136.6796*x(1) + 0.0094*x(2) + 0.0120*x(3) + 233.3502*x(4) + 108.1736*x(5) + 0.0083*x(6) + 0.0092*x(7) + 277.5913*x(8)))*(0.05)*(2)*(10)^2*sin(x(3) - x(4)) + (-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(-0.4298*x(1) + 66.2825*x(2) - 33.7242*x(3) + 0.6125*x(4) -0.1268*x(5) +  128.4893*x(6) - 26.8565*x(7) + 0.1879*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(0.2)*(2)^2*(10)^2*x(2)^2 + 2*(4)*(0.2)*(0.1)^2*x(2)^3*x(7)^2 + 2*(4)*(0.2)*(10)^2*x(2)^3*x(7)^2 - (-(74.4779*x(1) + 0.0040*x(2) + 0.0051*x(3) + 193.1964*x(4) + 56.9739*x(5) + 0.0035*x(6) + 0.0039*x(7) + 125.5484*x(8)))*(0.05)*(2)^2*(10)^2*sin(x(3)) + 2*(-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(-0.4298*x(1) + 66.2825*x(2) - 33.7242*x(3) + 0.6125*x(4) -0.1268*x(5) +  128.4893*x(6) - 26.8565*x(7) + 0.1879*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(0.05)*(0.2)*(2)^2*(10) + (-(-0.0004*x(1) - 0.0295*x(2) + 0.0758*x(3) + 0.0005*x(4) - 0.0001*x(5)  -    0.0238*x(6) + 0.1304*x(7) +   0.0002*x(8)))*(4)*(0.1)^2*x(2)*sin(2*x(3)) + (-(-0.0004*x(1) - 0.0295*x(2) + 0.0758*x(3) + 0.0005*x(4) - 0.0001*x(5)  -    0.0238*x(6) + 0.1304*x(7) +   0.0002*x(8)))*(4)*(10)^2*x(2)*sin(2*x(3)) - 2*(-(74.4779*x(1) + 0.0040*x(2) + 0.0051*x(3) + 193.1964*x(4) + 56.9739*x(5) + 0.0035*x(6) + 0.0039*x(7) + 125.5484*x(8)))*(4)*(0.1)^2*x(2)^2*sin(x(3)) - 2*(-(74.4779*x(1) + 0.0040*x(2) + 0.0051*x(3) + 193.1964*x(4) + 56.9739*x(5) + 0.0035*x(6) + 0.0039*x(7) + 125.5484*x(8)))*(4)*(10)^2*x(2)^2*sin(x(3)) + 2*(-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(-0.4298*x(1) + 66.2825*x(2) - 33.7242*x(3) + 0.6125*x(4) -0.1268*x(5) +  128.4893*x(6) - 26.8565*x(7) + 0.1879*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(4)*(0.2)*(0.1)*x(2)^2 + 2*(-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(-0.4298*x(1) + 66.2825*x(2) - 33.7242*x(3) + 0.6125*x(4) -0.1268*x(5) +  128.4893*x(6) - 26.8565*x(7) + 0.1879*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(4)*(0.2)*(10)*x(2)^2 + (-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(-0.4298*x(1) + 66.2825*x(2) - 33.7242*x(3) + 0.6125*x(4) -0.1268*x(5) +  128.4893*x(6) - 26.8565*x(7) + 0.1879*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(2)^2*(0.1)*(10)^2*x(2)^2 + (-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(-0.4298*x(1) + 66.2825*x(2) - 33.7242*x(3) + 0.6125*x(4) -0.1268*x(5) +  128.4893*x(6) - 26.8565*x(7) + 0.1879*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(2)^2*(0.1)^2*(10)*x(2)^2 - 2*(-(74.4779*x(1) + 0.0040*x(2) + 0.0051*x(3) + 193.1964*x(4) + 56.9739*x(5) + 0.0035*x(6) + 0.0039*x(7) + 125.5484*x(8)))*(0.05)*(4)*(0.1)*sin(x(3)) - 2*(-(74.4779*x(1) + 0.0040*x(2) + 0.0051*x(3) + 193.1964*x(4) + 56.9739*x(5) + 0.0035*x(6) + 0.0039*x(7) + 125.5484*x(8)))*(0.05)*(4)*(10)*sin(x(3)) + 2*(-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(-0.4298*x(1) + 66.2825*x(2) - 33.7242*x(3) + 0.6125*x(4) -0.1268*x(5) +  128.4893*x(6) - 26.8565*x(7) + 0.1879*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(0.05)*(2)^2*(0.1)*(10) + 2*(-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(-0.4298*x(1) + 66.2825*x(2) - 33.7242*x(3) + 0.6125*x(4) -0.1268*x(5) +  128.4893*x(6) - 26.8565*x(7) + 0.1879*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(4)*(0.1)*(10)*x(2)^2 + (-(74.4779*x(1) + 0.0040*x(2) + 0.0051*x(3) + 193.1964*x(4) + 56.9739*x(5) + 0.0035*x(6) + 0.0039*x(7) + 125.5484*x(8)))*(0.05)*(2)^2*(10)^2*sin(x(3) - 2*x(4)) - (-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(-0.4298*x(1) + 66.2825*x(2) - 33.7242*x(3) + 0.6125*x(4) -0.1268*x(5) +  128.4893*x(6) - 26.8565*x(7) + 0.1879*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(0.05)*(2)^2*(10)^2*cos(2*x(4)) - (-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(-0.4298*x(1) + 66.2825*x(2) - 33.7242*x(3) + 0.6125*x(4) -0.1268*x(5) +  128.4893*x(6) - 26.8565*x(7) + 0.1879*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(4)*(0.1)^2*x(2)^2*cos(2*x(3)) - (-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(-0.4298*x(1) + 66.2825*x(2) - 33.7242*x(3) + 0.6125*x(4) -0.1268*x(5) +  128.4893*x(6) - 26.8565*x(7) + 0.1879*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(4)*(10)^2*x(2)^2*cos(2*x(3)) + (-(136.6796*x(1) + 0.0094*x(2) + 0.0120*x(3) + 233.3502*x(4) + 108.1736*x(5) + 0.0083*x(6) + 0.0092*x(7) + 277.5913*x(8)))*(0.05)*(2)*(10)^2*sin(x(3) + x(4)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(4)*(2)*(10)^2*x(8)^2*cos(x(3) - x(4)) + 2*(0.05)*(4)*(0.1)*(10)*x(2)*x(7)^2 - 2*(-(136.6796*x(1) + 0.0094*x(2) + 0.0120*x(3) + 233.3502*x(4) + 108.1736*x(5) + 0.0083*x(6) + 0.0092*x(7) + 277.5913*x(8)))*(0.2)*(2)*(10)^2*x(2)^2*sin(x(3) - x(4)) - 2*(-(136.6796*x(1) + 0.0094*x(2) + 0.0120*x(3) + 233.3502*x(4) + 108.1736*x(5) + 0.0083*x(6) + 0.0092*x(7) + 277.5913*x(8)))*(0.05)*(0.2)*(2)*(10)*sin(x(3) - x(4)) + (0.05)*(2)^3*(0.1)*(10)^2*x(8)^2*cos(x(3) + x(4)) + (0.05)*(4)*(0.1)^2*x(2)*x(7)^2*cos(2*x(3)) + (0.05)*(4)*(10)^2*x(2)*x(7)^2*cos(2*x(3)) - (-(136.6796*x(1) + 0.0094*x(2) + 0.0120*x(3) + 233.3502*x(4) + 108.1736*x(5) + 0.0083*x(6) + 0.0092*x(7) + 277.5913*x(8)))*(0.05)*(2)*(0.1)*(10)*sin(x(3) - x(4)) + 2*(0.2)*(2)^2*(0.1)*(10)^2*x(2)^3*x(7)^2 + 2*(0.2)*(2)^2*(0.1)^2*(10)*x(2)^3*x(7)^2 + (-(-0.0004*x(1) - 0.0295*x(2) + 0.0758*x(3) + 0.0005*x(4) - 0.0001*x(5)  -    0.0238*x(6) + 0.1304*x(7) +   0.0002*x(8)))*(2)^2*(0.1)*(10)^2*x(2)*sin(2*x(3)) + (-(-0.0004*x(1) - 0.0295*x(2) + 0.0758*x(3) + 0.0005*x(4) - 0.0001*x(5)  -    0.0238*x(6) + 0.1304*x(7) +   0.0002*x(8)))*(2)^2*(0.1)^2*(10)*x(2)*sin(2*x(3)) - 2*(-(74.4779*x(1) + 0.0040*x(2) + 0.0051*x(3) + 193.1964*x(4) + 56.9739*x(5) + 0.0035*x(6) + 0.0039*x(7) + 125.5484*x(8)))*(2)^2*(0.1)*(10)^2*x(2)^2*sin(x(3)) - 2*(-(74.4779*x(1) + 0.0040*x(2) + 0.0051*x(3) + 193.1964*x(4) + 56.9739*x(5) + 0.0035*x(6) + 0.0039*x(7) + 125.5484*x(8)))*(2)^2*(0.1)^2*(10)*x(2)^2*sin(x(3)) + 2*(-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(-0.4298*x(1) + 66.2825*x(2) - 33.7242*x(3) + 0.6125*x(4) -0.1268*x(5) +  128.4893*x(6) - 26.8565*x(7) + 0.1879*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(0.2)*(2)^2*(0.1)*(10)*x(2)^2 + 2*(0.05)*(0.2)*(2)^3*(10)^2*x(8)^2*cos(x(3) - x(4)) + 4*(4)*(0.2)*(0.1)*(10)*x(2)^3*x(7)^2 - 2*(-(74.4779*x(1) + 0.0040*x(2) + 0.0051*x(3) + 193.1964*x(4) + 56.9739*x(5) + 0.0035*x(6) + 0.0039*x(7) + 125.5484*x(8)))*(0.05)*(2)^2*(0.1)*(10)*sin(x(3)) + (-(-0.0004*x(1) - 0.0295*x(2) + 0.0758*x(3) + 0.0005*x(4) - 0.0001*x(5)  -    0.0238*x(6) + 0.1304*x(7) +   0.0002*x(8)))*(0.2)*(2)^2*(10)^2*x(2)*sin(2*x(3) - 2*x(4)) + 2*(-(-0.0004*x(1) - 0.0295*x(2) + 0.0758*x(3) + 0.0005*x(4) - 0.0001*x(5)  -    0.0238*x(6) + 0.1304*x(7) +   0.0002*x(8)))*(4)*(0.1)*(10)*x(2)*sin(2*x(3)) - 4*(-(74.4779*x(1) + 0.0040*x(2) + 0.0051*x(3) + 193.1964*x(4) + 56.9739*x(5) + 0.0035*x(6) + 0.0039*x(7) + 125.5484*x(8)))*(4)*(0.1)*(10)*x(2)^2*sin(x(3)) + (0.05)*(2)^3*(0.1)*(10)^2*x(8)^2*cos(x(3) - x(4)) + (0.05)*(4)*(2)*(10)^2*x(8)^2*cos(x(3) + x(4)) - (-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(-0.4298*x(1) + 66.2825*x(2) - 33.7242*x(3) + 0.6125*x(4) -0.1268*x(5) +  128.4893*x(6) - 26.8565*x(7) + 0.1879*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(2)^2*(0.1)*(10)^2*x(2)^2*cos(2*x(3)) - (-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(-0.4298*x(1) + 66.2825*x(2) - 33.7242*x(3) + 0.6125*x(4) -0.1268*x(5) +  128.4893*x(6) - 26.8565*x(7) + 0.1879*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(2)^2*(0.1)^2*(10)*x(2)^2*cos(2*x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) - (-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(-0.4298*x(1) + 66.2825*x(2) - 33.7242*x(3) + 0.6125*x(4) -0.1268*x(5) +  128.4893*x(6) - 26.8565*x(7) + 0.1879*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(0.2)*(2)^2*(10)^2*x(2)^2*cos(2*x(3) - 2*x(4)) - 2*(-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(-0.4298*x(1) + 66.2825*x(2) - 33.7242*x(3) + 0.6125*x(4) -0.1268*x(5) +  128.4893*x(6) - 26.8565*x(7) + 0.1879*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(4)*(0.1)*(10)*x(2)^2*cos(2*x(3)) + 2*(4)*(0.2)*(9.81)*(0.1)^2*x(2)^2*cos(x(3)) + 2*(4)*(0.2)*(9.81)*(10)^2*x(2)^2*cos(x(3)) + (0.05)*(0.2)*(2)^2*(10)^2*x(2)*x(7)^2 + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + (-(136.6796*x(1) + 0.0094*x(2) + 0.0120*x(3) + 233.3502*x(4) + 108.1736*x(5) + 0.0083*x(6) + 0.0092*x(7) + 277.5913*x(8)))*(0.05)*(2)*(0.1)*(10)*sin(x(3) + x(4)) + 2*(0.05)*(4)*(0.1)^2*x(6)*x(7)*sin(2*x(3)) + 2*(0.05)*(4)*(10)^2*x(6)*x(7)*sin(2*x(3)) + 2*(0.05)*(4)*(0.2)*(0.1)*x(2)*x(7)^2 + 2*(0.05)*(4)*(0.2)*(10)*x(2)*x(7)^2 + (0.05)*(2)^2*(0.1)*(10)^2*x(2)*x(7)^2 + (0.05)*(2)^2*(0.1)^2*(10)*x(2)*x(7)^2 + 2*(0.05)*(0.2)*(2)^2*(10)^2*x(6)*x(7)*sin(2*x(3) - 2*x(4)) + 2*(0.05)*(4)*(0.2)*(2)*(10)*x(8)^2*cos(x(3) - x(4)) + 4*(0.05)*(4)*(0.1)*(10)*x(6)*x(7)*sin(2*x(3)) + (0.05)*(4)*(2)*(0.1)*(10)*x(8)^2*cos(x(3) - x(4)) - 2*(-(136.6796*x(1) + 0.0094*x(2) + 0.0120*x(3) + 233.3502*x(4) + 108.1736*x(5) + 0.0083*x(6) + 0.0092*x(7) + 277.5913*x(8)))*(0.2)*(2)*(0.1)*(10)*x(2)^2*sin(x(3) - x(4)) + (0.05)*(2)^2*(0.1)*(10)^2*x(2)*x(7)^2*cos(2*x(3)) + (0.05)*(2)^2*(0.1)^2*(10)*x(2)*x(7)^2*cos(2*x(3)) + (0.05)*(0.2)*(2)^2*(10)^2*x(2)*x(7)^2*cos(2*x(3) - 2*x(4)) + 2*(0.05)*(4)*(0.1)*(10)*x(2)*x(7)^2*cos(2*x(3)) + 2*(0.2)*(2)^3*(0.1)*(10)^2*x(2)^2*x(8)^2*cos(x(3) - x(4)) + (0.05)*(4)*(2)*(0.1)*(10)*x(8)^2*cos(x(3) + x(4)) + 2*(0.2)*(9.81)*(2)^2*(0.1)*(10)^2*x(2)^2*cos(x(3)) + 2*(0.2)*(9.81)*(2)^2*(0.1)^2*(10)*x(2)^2*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)) + 2*(0.05)*(2)^2*(0.1)*(10)^2*x(6)*x(7)*sin(2*x(3)) + 2*(0.05)*(2)^2*(0.1)^2*(10)*x(6)*x(7)*sin(2*x(3)) + 4*(4)*(0.2)*(9.81)*(0.1)*(10)*x(2)^2*cos(x(3)) + 2*(0.05)*(0.2)*(2)^2*(0.1)*(10)*x(2)*x(7)^2 + 2*(4)*(0.2)*(2)*(10)^2*x(2)^2*x(8)^2*cos(x(3) - x(4)) + 2*(4)*(0.2)*(2)*(0.1)*(10)*x(2)^2*x(8)^2*cos(x(3) - x(4)))/((0.05)*(4)*(0.1)^2 + (0.05)*(4)*(10)^2 + (0.05)*(0.2)*(2)^2*(10)^2 + 2*(4)*(0.2)*(0.1)^2*x(2)^2 + 2*(4)*(0.2)*(10)^2*x(2)^2 + 2*(0.05)*(4)*(0.2)*(0.1) + 2*(0.05)*(4)*(0.2)*(10) + (0.05)*(2)^2*(0.1)*(10)^2 + (0.05)*(2)^2*(0.1)^2*(10) + 2*(0.05)*(4)*(0.1)*(10) + (0.05)*(4)*(0.1)^2*cos(2*x(3)) + (0.05)*(4)*(10)^2*cos(2*x(3)) + (0.05)*(0.2)*(2)^2*(10)^2*cos(2*x(3) - 2*x(4)) + 2*(0.05)*(4)*(0.1)*(10)*cos(2*x(3)) + 2*(0.2)*(2)^2*(0.1)*(10)^2*x(2)^2 + 2*(0.2)*(2)^2*(0.1)^2*(10)*x(2)^2 + 2*(0.05)*(0.2)*(2)^2*(0.1)*(10) + 4*(4)*(0.2)*(0.1)*(10)*x(2)^2 + (0.05)*(2)^2*(0.1)*(10)^2*cos(2*x(3)) + (0.05)*(2)^2*(0.1)^2*(10)*cos(2*x(3)));((-(-0.0004*x(1) - 0.0295*x(2) + 0.0758*x(3) + 0.0005*x(4) - 0.0001*x(5)  -    0.0238*x(6) + 0.1304*x(7) +   0.0002*x(8)))*(4)*(0.1)^2 + (-(-0.0004*x(1) - 0.0295*x(2) + 0.0758*x(3) + 0.0005*x(4) - 0.0001*x(5)  -    0.0238*x(6) + 0.1304*x(7) +   0.0002*x(8)))*(4)*(10)^2 + (-(-0.0004*x(1) - 0.0295*x(2) + 0.0758*x(3) + 0.0005*x(4) - 0.0001*x(5)  -    0.0238*x(6) + 0.1304*x(7) +   0.0002*x(8)))*(0.2)*(2)^2*(10)^2 + 2*(-(-0.0004*x(1) - 0.0295*x(2) + 0.0758*x(3) + 0.0005*x(4) - 0.0001*x(5)  -    0.0238*x(6) + 0.1304*x(7) +   0.0002*x(8)))*(4)*(0.2)*(0.1) + 2*(-(-0.0004*x(1) - 0.0295*x(2) + 0.0758*x(3) + 0.0005*x(4) - 0.0001*x(5)  -    0.0238*x(6) + 0.1304*x(7) +   0.0002*x(8)))*(4)*(0.2)*(10) + (-(-0.0004*x(1) - 0.0295*x(2) + 0.0758*x(3) + 0.0005*x(4) - 0.0001*x(5)  -    0.0238*x(6) + 0.1304*x(7) +   0.0002*x(8)))*(2)^2*(0.1)*(10)^2 + (-(-0.0004*x(1) - 0.0295*x(2) + 0.0758*x(3) + 0.0005*x(4) - 0.0001*x(5)  -    0.0238*x(6) + 0.1304*x(7) +   0.0002*x(8)))*(2)^2*(0.1)^2*(10) + 2*(-(-0.0004*x(1) - 0.0295*x(2) + 0.0758*x(3) + 0.0005*x(4) - 0.0001*x(5)  -    0.0238*x(6) + 0.1304*x(7) +   0.0002*x(8)))*(4)*(0.1)*(10) + (-(-0.0004*x(1) - 0.0295*x(2) + 0.0758*x(3) + 0.0005*x(4) - 0.0001*x(5)  -    0.0238*x(6) + 0.1304*x(7) +   0.0002*x(8)))*(4)*(0.1)^2*cos(2*x(3)) + (-(-0.0004*x(1) - 0.0295*x(2) + 0.0758*x(3) + 0.0005*x(4) - 0.0001*x(5)  -    0.0238*x(6) + 0.1304*x(7) +   0.0002*x(8)))*(4)*(10)^2*cos(2*x(3)) + 2*(-(-0.0004*x(1) - 0.0295*x(2) + 0.0758*x(3) + 0.0005*x(4) - 0.0001*x(5)  -    0.0238*x(6) + 0.1304*x(7) +   0.0002*x(8)))*(4)*(0.1)*(10)*cos(2*x(3)) - 2*(-(74.4779*x(1) + 0.0040*x(2) + 0.0051*x(3) + 193.1964*x(4) + 56.9739*x(5) + 0.0035*x(6) + 0.0039*x(7) + 125.5484*x(8)))*(4)*(0.1)^2*x(2)*cos(x(3)) - 2*(-(74.4779*x(1) + 0.0040*x(2) + 0.0051*x(3) + 193.1964*x(4) + 56.9739*x(5) + 0.0035*x(6) + 0.0039*x(7) + 125.5484*x(8)))*(4)*(10)^2*x(2)*cos(x(3)) + (-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(-0.4298*x(1) + 66.2825*x(2) - 33.7242*x(3) + 0.6125*x(4) -0.1268*x(5) +  128.4893*x(6) - 26.8565*x(7) + 0.1879*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(4)*(0.1)^2*x(2)*sin(2*x(3)) + (-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(-0.4298*x(1) + 66.2825*x(2) - 33.7242*x(3) + 0.6125*x(4) -0.1268*x(5) +  128.4893*x(6) - 26.8565*x(7) + 0.1879*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(4)*(10)^2*x(2)*sin(2*x(3)) + 2*(-(-0.0004*x(1) - 0.0295*x(2) + 0.0758*x(3) + 0.0005*x(4) - 0.0001*x(5)  -    0.0238*x(6) + 0.1304*x(7) +   0.0002*x(8)))*(0.2)*(2)^2*(0.1)*(10) + (-(-0.0004*x(1) - 0.0295*x(2) + 0.0758*x(3) + 0.0005*x(4) - 0.0001*x(5)  -    0.0238*x(6) + 0.1304*x(7) +   0.0002*x(8)))*(2)^2*(0.1)*(10)^2*cos(2*x(3)) + (-(-0.0004*x(1) - 0.0295*x(2) + 0.0758*x(3) + 0.0005*x(4) - 0.0001*x(5)  -    0.0238*x(6) + 0.1304*x(7) +   0.0002*x(8)))*(2)^2*(0.1)^2*(10)*cos(2*x(3)) + (-(-0.0004*x(1) - 0.0295*x(2) + 0.0758*x(3) + 0.0005*x(4) - 0.0001*x(5)  -    0.0238*x(6) + 0.1304*x(7) +   0.0002*x(8)))*(0.2)*(2)^2*(10)^2*cos(2*x(3) - 2*x(4)) - 2*(-(74.4779*x(1) + 0.0040*x(2) + 0.0051*x(3) + 193.1964*x(4) + 56.9739*x(5) + 0.0035*x(6) + 0.0039*x(7) + 125.5484*x(8)))*(2)^2*(0.1)*(10)^2*x(2)*cos(x(3)) - 2*(-(74.4779*x(1) + 0.0040*x(2) + 0.0051*x(3) + 193.1964*x(4) + 56.9739*x(5) + 0.0035*x(6) + 0.0039*x(7) + 125.5484*x(8)))*(2)^2*(0.1)^2*(10)*x(2)*cos(x(3)) - 4*(-(74.4779*x(1) + 0.0040*x(2) + 0.0051*x(3) + 193.1964*x(4) + 56.9739*x(5) + 0.0035*x(6) + 0.0039*x(7) + 125.5484*x(8)))*(4)*(0.1)*(10)*x(2)*cos(x(3)) - 4*(4)*(0.2)*(0.1)^2*x(2)*x(6)*x(7) - 4*(4)*(0.2)*(10)^2*x(2)*x(6)*x(7) + (-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(-0.4298*x(1) + 66.2825*x(2) - 33.7242*x(3) + 0.6125*x(4) -0.1268*x(5) +  128.4893*x(6) - 26.8565*x(7) + 0.1879*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(2)^2*(0.1)*(10)^2*x(2)*sin(2*x(3)) + (-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(-0.4298*x(1) + 66.2825*x(2) - 33.7242*x(3) + 0.6125*x(4) -0.1268*x(5) +  128.4893*x(6) - 26.8565*x(7) + 0.1879*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(2)^2*(0.1)^2*(10)*x(2)*sin(2*x(3)) + (-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(-0.4298*x(1) + 66.2825*x(2) - 33.7242*x(3) + 0.6125*x(4) -0.1268*x(5) +  128.4893*x(6) - 26.8565*x(7) + 0.1879*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(0.2)*(2)^2*(10)^2*x(2)*sin(2*x(3) - 2*x(4)) + 2*(-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(-0.4298*x(1) + 66.2825*x(2) - 33.7242*x(3) + 0.6125*x(4) -0.1268*x(5) +  128.4893*x(6) - 26.8565*x(7) + 0.1879*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(4)*(0.1)*(10)*x(2)*sin(2*x(3)) - 2*(4)*(0.2)*(9.81)*(0.1)^2*x(2)*sin(x(3)) - 2*(4)*(0.2)*(9.81)*(10)^2*x(2)*sin(x(3)) - 2*(-(136.6796*x(1) + 0.0094*x(2) + 0.0120*x(3) + 233.3502*x(4) + 108.1736*x(5) + 0.0083*x(6) + 0.0092*x(7) + 277.5913*x(8)))*(0.2)*(2)*(10)^2*x(2)*cos(x(3) - x(4)) - 4*(0.2)*(2)^2*(0.1)*(10)^2*x(2)*x(6)*x(7) - 4*(0.2)*(2)^2*(0.1)^2*(10)*x(2)*x(6)*x(7) - 2*(0.2)*(2)^3*(0.1)*(10)^2*x(2)*x(8)^2*sin(x(3) - x(4)) - 8*(4)*(0.2)*(0.1)*(10)*x(2)*x(6)*x(7) - 2*(0.2)*(9.81)*(2)^2*(0.1)*(10)^2*x(2)*sin(x(3)) - 2*(0.2)*(9.81)*(2)^2*(0.1)^2*(10)*x(2)*sin(x(3)) - 4*(4)*(0.2)*(9.81)*(0.1)*(10)*x(2)*sin(x(3)) - 2*(4)*(0.2)*(2)*(10)^2*x(2)*x(8)^2*sin(x(3) - x(4)) - 2*(-(136.6796*x(1) + 0.0094*x(2) + 0.0120*x(3) + 233.3502*x(4) + 108.1736*x(5) + 0.0083*x(6) + 0.0092*x(7) + 277.5913*x(8)))*(0.2)*(2)*(0.1)*(10)*x(2)*cos(x(3) - x(4)) - 2*(4)*(0.2)*(2)*(0.1)*(10)*x(2)*x(8)^2*sin(x(3) - x(4)))/((0.05)*(4)*(0.1)^2 + (0.05)*(4)*(10)^2 + (0.05)*(0.2)*(2)^2*(10)^2 + 2*(4)*(0.2)*(0.1)^2*x(2)^2 + 2*(4)*(0.2)*(10)^2*x(2)^2 + 2*(0.05)*(4)*(0.2)*(0.1) + 2*(0.05)*(4)*(0.2)*(10) + (0.05)*(2)^2*(0.1)*(10)^2 + (0.05)*(2)^2*(0.1)^2*(10) + 2*(0.05)*(4)*(0.1)*(10) + (0.05)*(4)*(0.1)^2*cos(2*x(3)) + (0.05)*(4)*(10)^2*cos(2*x(3)) + (0.05)*(0.2)*(2)^2*(10)^2*cos(2*x(3) - 2*x(4)) + 2*(0.05)*(4)*(0.1)*(10)*cos(2*x(3)) + 2*(0.2)*(2)^2*(0.1)*(10)^2*x(2)^2 + 2*(0.2)*(2)^2*(0.1)^2*(10)*x(2)^2 + 2*(0.05)*(0.2)*(2)^2*(0.1)*(10) + 4*(4)*(0.2)*(0.1)*(10)*x(2)^2 + (0.05)*(2)^2*(0.1)*(10)^2*cos(2*x(3)) + (0.05)*(2)^2*(0.1)^2*(10)*cos(2*x(3)));-(sin(x(3) - x(4))*((-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(-0.4298*x(1) + 66.2825*x(2) - 33.7242*x(3) + 0.6125*x(4) -0.1268*x(5) +  128.4893*x(6) - 26.8565*x(7) + 0.1879*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(0.05)*(2)*(10)^2 + 2*(-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(-0.4298*x(1) + 66.2825*x(2) - 33.7242*x(3) + 0.6125*x(4) -0.1268*x(5) +  128.4893*x(6) - 26.8565*x(7) + 0.1879*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(0.2)*(2)*(10)^2*x(2)^2 + 2*(-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(-0.4298*x(1) + 66.2825*x(2) - 33.7242*x(3) + 0.6125*x(4) -0.1268*x(5) +  128.4893*x(6) - 26.8565*x(7) + 0.1879*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(0.05)*(0.2)*(2)*(10) + (-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(-0.4298*x(1) + 66.2825*x(2) - 33.7242*x(3) + 0.6125*x(4) -0.1268*x(5) +  128.4893*x(6) - 26.8565*x(7) + 0.1879*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(0.05)*(2)*(0.1)*(10) + 2*(-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(-0.4298*x(1) + 66.2825*x(2) - 33.7242*x(3) + 0.6125*x(4) -0.1268*x(5) +  128.4893*x(6) - 26.8565*x(7) + 0.1879*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(0.2)*(2)*(0.1)*(10)*x(2)^2) - (-(136.6796*x(1) + 0.0094*x(2) + 0.0120*x(3) + 233.3502*x(4) + 108.1736*x(5) + 0.0083*x(6) + 0.0092*x(7) + 277.5913*x(8)))*(0.05)*(0.1)^2 - (-(136.6796*x(1) + 0.0094*x(2) + 0.0120*x(3) + 233.3502*x(4) + 108.1736*x(5) + 0.0083*x(6) + 0.0092*x(7) + 277.5913*x(8)))*(0.05)*(10)^2 - 2*(-(136.6796*x(1) + 0.0094*x(2) + 0.0120*x(3) + 233.3502*x(4) + 108.1736*x(5) + 0.0083*x(6) + 0.0092*x(7) + 277.5913*x(8)))*(0.2)*(0.1)^2*x(2)^2 - 2*(-(136.6796*x(1) + 0.0094*x(2) + 0.0120*x(3) + 233.3502*x(4) + 108.1736*x(5) + 0.0083*x(6) + 0.0092*x(7) + 277.5913*x(8)))*(0.2)*(10)^2*x(2)^2 - 2*(-(136.6796*x(1) + 0.0094*x(2) + 0.0120*x(3) + 233.3502*x(4) + 108.1736*x(5) + 0.0083*x(6) + 0.0092*x(7) + 277.5913*x(8)))*(0.05)*(0.2)*(0.1) - 2*(-(136.6796*x(1) + 0.0094*x(2) + 0.0120*x(3) + 233.3502*x(4) + 108.1736*x(5) + 0.0083*x(6) + 0.0092*x(7) + 277.5913*x(8)))*(0.05)*(0.2)*(10) - 2*(-(136.6796*x(1) + 0.0094*x(2) + 0.0120*x(3) + 233.3502*x(4) + 108.1736*x(5) + 0.0083*x(6) + 0.0092*x(7) + 277.5913*x(8)))*(0.05)*(0.1)*(10) - (-(136.6796*x(1) + 0.0094*x(2) + 0.0120*x(3) + 233.3502*x(4) + 108.1736*x(5) + 0.0083*x(6) + 0.0092*x(7) + 277.5913*x(8)))*(0.05)*(0.1)^2*cos(2*x(3)) - (-(136.6796*x(1) + 0.0094*x(2) + 0.0120*x(3) + 233.3502*x(4) + 108.1736*x(5) + 0.0083*x(6) + 0.0092*x(7) + 277.5913*x(8)))*(0.05)*(10)^2*cos(2*x(3)) + (-(74.4779*x(1) + 0.0040*x(2) + 0.0051*x(3) + 193.1964*x(4) + 56.9739*x(5) + 0.0035*x(6) + 0.0039*x(7) + 125.5484*x(8)))*(0.05)*(2)*(10)^2*cos(x(4)) - 2*(-(136.6796*x(1) + 0.0094*x(2) + 0.0120*x(3) + 233.3502*x(4) + 108.1736*x(5) + 0.0083*x(6) + 0.0092*x(7) + 277.5913*x(8)))*(0.05)*(0.1)*(10)*cos(2*x(3)) + (-(74.4779*x(1) + 0.0040*x(2) + 0.0051*x(3) + 193.1964*x(4) + 56.9739*x(5) + 0.0035*x(6) + 0.0039*x(7) + 125.5484*x(8)))*(0.05)*(2)*(10)^2*cos(2*x(3) - x(4)) - 4*(-(136.6796*x(1) + 0.0094*x(2) + 0.0120*x(3) + 233.3502*x(4) + 108.1736*x(5) + 0.0083*x(6) + 0.0092*x(7) + 277.5913*x(8)))*(0.2)*(0.1)*(10)*x(2)^2 - (-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(-0.4298*x(1) + 66.2825*x(2) - 33.7242*x(3) + 0.6125*x(4) -0.1268*x(5) +  128.4893*x(6) - 26.8565*x(7) + 0.1879*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(0.05)*(2)*(10)^2*sin(x(3) + x(4)) + (-(74.4779*x(1) + 0.0040*x(2) + 0.0051*x(3) + 193.1964*x(4) + 56.9739*x(5) + 0.0035*x(6) + 0.0039*x(7) + 125.5484*x(8)))*(0.05)*(2)*(0.1)*(10)*cos(x(4)) + (0.05)*(0.2)*(9.81)*(2)*(10)^2*sin(2*x(3) - x(4)) + (0.05)*(0.2)*(9.81)*(2)*(10)^2*sin(x(4)) + (-(74.4779*x(1) + 0.0040*x(2) + 0.0051*x(3) + 193.1964*x(4) + 56.9739*x(5) + 0.0035*x(6) + 0.0039*x(7) + 125.5484*x(8)))*(0.05)*(2)*(0.1)*(10)*cos(2*x(3) - x(4)) + 2*(-(-0.0004*x(1) - 0.0295*x(2) + 0.0758*x(3) + 0.0005*x(4) - 0.0001*x(5)  -    0.0238*x(6) + 0.1304*x(7) +   0.0002*x(8)))*(0.2)*(2)*(10)^2*x(2)*cos(x(3) - x(4)) + (0.05)*(0.2)*(2)^2*(10)^2*x(8)^2*sin(2*x(3) - 2*x(4)) - (-(2*(0.05)*(4)*(9.81)*(0.1)^2*cos(x(3)) - (-(-0.4298*x(1) + 66.2825*x(2) - 33.7242*x(3) + 0.6125*x(4) -0.1268*x(5) +  128.4893*x(6) - 26.8565*x(7) + 0.1879*x(8))) + 2*(0.05)*(4)*(9.81)*(10)^2*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3) - 2*x(4)) + 4*(0.05)*(4)*(9.81)*(0.1)*(10)*cos(x(3)) + (0.05)*(0.2)*(9.81)*(2)^2*(10)^2*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(0.1)*cos(x(3)) + 2*(0.05)*(4)*(0.2)*(9.81)*(10)*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)*(10)^2*cos(x(3)) + 2*(0.05)*(9.81)*(2)^2*(0.1)^2*(10)*cos(x(3)) + 2*(0.05)*(0.2)*(9.81)*(2)^2*(0.1)*(10)*cos(x(3)))/((0.05)*(2*(4)*(0.1) + 2*(4)*(10) + 2*(4)*(0.2) + (2)^2*(10)^2 + 2*(2)^2*(0.1)*(10) - (2)^2*(10)^2*cos(2*x(4)) + 2*(0.2)*(2)^2*(10))))*(0.05)*(2)*(0.1)*(10)*sin(x(3) + x(4)) + (0.05)*(0.2)*(9.81)*(2)*(0.1)*(10)*sin(2*x(3) - x(4)) + 4*(0.05)*(0.2)*(2)*(10)^2*x(6)*x(7)*cos(x(3) - x(4)) + (0.05)*(0.2)*(9.81)*(2)*(0.1)*(10)*sin(x(4)) + 2*(-(-0.0004*x(1) - 0.0295*x(2) + 0.0758*x(3) + 0.0005*x(4) - 0.0001*x(5)  -    0.0238*x(6) + 0.1304*x(7) +   0.0002*x(8)))*(0.2)*(2)*(0.1)*(10)*x(2)*cos(x(3) - x(4)) + 4*(0.05)*(0.2)*(2)*(0.1)*(10)*x(6)*x(7)*cos(x(3) - x(4)))/((0.05)*(4)*(0.1)^2 + (0.05)*(4)*(10)^2 + (0.05)*(0.2)*(2)^2*(10)^2 + 2*(4)*(0.2)*(0.1)^2*x(2)^2 + 2*(4)*(0.2)*(10)^2*x(2)^2 + 2*(0.05)*(4)*(0.2)*(0.1) + 2*(0.05)*(4)*(0.2)*(10) + (0.05)*(2)^2*(0.1)*(10)^2 + (0.05)*(2)^2*(0.1)^2*(10) + 2*(0.05)*(4)*(0.1)*(10) + (0.05)*(4)*(0.1)^2*cos(2*x(3)) + (0.05)*(4)*(10)^2*cos(2*x(3)) + (0.05)*(0.2)*(2)^2*(10)^2*cos(2*x(3) - 2*x(4)) + 2*(0.05)*(4)*(0.1)*(10)*cos(2*x(3)) + 2*(0.2)*(2)^2*(0.1)*(10)^2*x(2)^2 + 2*(0.2)*(2)^2*(0.1)^2*(10)*x(2)^2 + 2*(0.05)*(0.2)*(2)^2*(0.1)*(10) + 4*(4)*(0.2)*(0.1)*(10)*x(2)^2 + (0.05)*(2)^2*(0.1)*(10)^2*cos(2*x(3)) + (0.05)*(2)^2*(0.1)^2*(10)*cos(2*x(3))) ];                                                             

[t,xa] = ode45(f,[0 10],[0.234 0.2 0 -0.001 0 0 0 0]);

plot(t,xa(:,1)) %  1,2,3,4,5,6,7,8
grid on
xlabel('$t$', 'Interpreter','latex')
ylabel('$x_1$', 'Interpreter','latex') 
print('x_1_with_Ft2','-deps')



